Two roads to fortuity in ABJM theory

A recently proposed addition to the holographic dictionary connects extremal black holes to fortuitous operators -- those which are only supersymmetric for sufficiently small values of the central charge. The most efficient techniques for finding them come from studying the cohomology of a nilpotent supercharge. We explore two aspects of this problem in weakly-coupled ABJM theory, where the gauge group is $\mathrm{U}(N) \times \mathrm{U}(N)$ and the Chern-Simons level is taken to be large. Adapting an algorithm which has been used to great effect in $\mathcal{N} = 4$ Super Yang-Mills, we enumerate 244 low-lying fortuitous operators and sort them into multiplets of the centralizer algebra. This leads to the construction of two leading fortuitous representatives for $N = 3$ which are subleading for $N = 2$. In the second part of this work, we identify a truncation of ABJM theory where the action of the one-loop supercharge matches the one in the BMN subsector of $\mathcal{N} = 4$ Super Yang-Mills. This allows a known infinite tower of representatives to be lifted from one theory to the other.

==> anc/ABJM_step1.py <==
#!/usr/bin/env python
from concurrent.futures import ProcessPoolExecutor
from collections import defaultdict
from itertools import chain, combinations_with_replacement
from itertools import product as cartesian_product
from sympy.combinatorics import Permutation
from functools import lru_cache
from math import comb
from sympy import *
import time

N = 2
cutoff = 11
# Q again raises E by 1/2 and lowers J by 1/2 so we impose a cutoff on the same eigenvalue

groups = defaultdict(set)
sg_groups = defaultdict(set)
st_groups = defaultdict(list)
enumeration = defaultdict(dict)
letters = []
letters_bar = []
# Call the \phi and \bar{\phi} bosons b and B
# Call the \psi and \bar{\psi} fermions f and F
patterns = set([])
sg_words = []
st_words = []

for i in range(0, ((cutoff - 1) // 4) + 1):
    letters.append(('b1', i))
    letters.append(('b2', i))
    letters_bar.append(('B1', i))
    letters_bar.append(('B2', i))
for i in range(0, ((cutoff - 3) // 4) + 1):
    letters.append(('f1', i))
    letters.append(('f2', i))
    letters_bar.append(('F1', i))
    letters_bar.append(('F2', i))

outf = open("letters", 'w')
for letter in letters:
    outf.write(str(letter) + "\n")
outf.close()
outf = open("letters_bar", 'w')
for letter in letters_bar:
    outf.write(str(letter) + "\n")
outf.close()

def is_fermionic(letter):
    if letter[0] in ['f', 'F']:
        return 1
    else:
        return 0

def eigenvalue(letter):
    ret = 0
    if letter[0][0] in ['b', 'B']:
        ret = 1
    if letter[0][0] in ['f', 'F']:
        ret = 3
    return ret + 4 * letter[1]

def total_eigenvalue(word):
    return sum([eigenvalue(letter) for letter in word])

def charges(word):
    J = 0
    h1 = 0
    h2 = 0
    h3 = 0
    for field in word:
        h1 += Rational(1, 2)
        if field[0] in ['b1', 'F1']:
            h2 += Rational(1, 2)
            h3 -= Rational(1, 2)
        elif field[0] in ['b2', 'F2']:
            h2 -= Rational(1, 2)
            h3 += Rational(1, 2)
        elif field[0] in ['B1', 'f1']:
            h2 += Rational(1, 2)
            h3 += Rational(1, 2)
        elif field[0] in ['B2', 'f2']:
            h2 -= Rational(1, 2)
            h3 -= Rational(1, 2)
        if field[0][0] in ['f', 'F']:
            J += Rational(1, 2)
        J += field[1]
    return (J, h1, h2, h3)

def fname(charges):
    ret = str(2 * charges[0])
    for i in range(1, len(charges)):
        ret += "_" + str(2 * charges[i])
    return ret

# Pick a canonical representative
# Go in steps of 2 because we always start with an unbarred letter
@lru_cache(None)
def cyclic_rep(trace):
    t = tuple(trace)
    best_order = t
    good_indices = [0]
    for i in range(2, len(trace), 2):
        new_order = t[i:] + t[:i]
        if new_order == best_order:
            good_indices.append(i)
        elif new_order < best_order:
            best_order = new_order
            good_indices = [i]
    gi = good_indices[0]
    ferm1 = sum(is_fermionic(f[0]) for f in t[gi:])
    ferm2 = sum(is_fermionic(f[0]) for f in t[:gi])
    sign = (-1) ** (ferm1 * ferm2)
    for i in good_indices[1:]:
        ferm1 = sum(is_fermionic(f[0]) for f in t[i:])
        ferm2 = sum(is_fermionic(f[0]) for f in t[:i])
        if (-1) ** (ferm1 * ferm2) != sign:
            return (best_order, 0)
    return (best_order, sign)

# This starts with a barred (unbarred) letter if it is seeded with -1 (1)... it then alternates
# The most easily predictable trace relations mean we do not need to go above length 2 * N
# The Q action however gets to 2 * N + 2 so relax the filtering rule here a bit and apply the strict one to gravitons
def populate_st(sign, current, current_sum, local_st):
    if current_sum >= cutoff:
        return
    if current and sign == 1:
        rep = cyclic_rep(tuple(current))
        if rep[1] != 0:
            local_st.add(rep[0])
    if sign == 1 and len(current) < 2 * N + 4:
        for letter, ev in zip(letters, eigen):
            new_sum = current_sum + ev
            if new_sum < cutoff:
                current.append(letter)
                populate_st(-sign, current, new_sum, local_st)
                current.pop()
    elif len(current) < 2 * N + 4:
        for letter, ev in zip(letters_bar, eigen_bar):
            new_sum = current_sum + ev
            if new_sum < cutoff:
                current.append(letter)
                populate_st(-sign, current, new_sum, local_st)
                current.pop()

# The most we will need is a trinomial coefficient
def multinomial(nums):
    ret = 1
    i = sum(nums)
    nums = sorted(nums)
    for j in range(0, len(nums) - 1):
        for k in range(1, nums[j] + 1):
            ret *= i
            ret //= k
            i -= 1
    return ret

def Q_action(letter):
    ret = []
    # Factors of 4 here are removed because we have divided all fields by 2
    if letter[0][0] in ['b', 'f']:
        sign = (-1) ** is_fermionic(letter[0])
        for i in range(0, letter[1]):
            coeff1 = comb(letter[1], letter[1] - i - 1)
            for j in range(0, i + 1):
                coeff2 = comb(i, j)
                ret.append([coeff1 * coeff2, ("b1", j), ("F2", i - j), (letter[0], letter[1] - i - 1)])
                ret.append([-coeff1 * coeff2, ("b2", j), ("F1", i - j), (letter[0], letter[1] - i - 1)])
                ret.append([-coeff1 * coeff2, ('f1', j), ('B2', i - j), (letter[0], letter[1] - i - 1)])
                ret.append([coeff1 * coeff2, ('f2', j), ('B1', i - j), (letter[0], letter[1] - i - 1)])
                ret.append([-sign * coeff1 * coeff2, (letter[0], letter[1] - i - 1), ('B1', j), ('f2', i - j)])
                ret.append([sign * coeff1 * coeff2, (letter[0], letter[1] - i - 1), ('B2', j), ('f1', i - j)])
                ret.append([sign * coeff1 * coeff2, (letter[0], letter[1] - i - 1), ('F1', j), ('b2', i - j)])
                ret.append([-sign * coeff1 * coeff2, (letter[0], letter[1] - i - 1), ('F2', j), ('b1', i - j)])
    elif letter[0][0] in ['B', 'F']:
        sign = (-1) ** is_fermionic(letter[0])
        for i in range(0, letter[1]):
            coeff1 = comb(letter[1], letter[1] - i - 1)
            for j in range(0, i + 1):
                coeff2 = comb(i, j)
                ret.append([coeff1 * coeff2, ('B1', j), ('f2', i - j), (letter[0], letter[1] - i - 1)])
                ret.append([-coeff1 * coeff2, ('B2', j), ('f1', i - j), (letter[0], letter[1] - i - 1)])
                ret.append([-coeff1 * coeff2, ('F1', j), ('b2', i - j), (letter[0], letter[1] - i - 1)])
                ret.append([coeff1 * coeff2, ('F2', j), ('b1', i - j), (letter[0], letter[1] - i - 1)])
                ret.append([-sign * coeff1 * coeff2, (letter[0], letter[1] - i - 1), ('b1', j), ('F2', i - j)])
                ret.append([sign * coeff1 * coeff2, (letter[0], letter[1] - i - 1), ('b2', j), ('F1', i - j)])
                ret.append([sign * coeff1 * coeff2, (letter[0], letter[1] - i - 1), ('f1', j), ('B2', i - j)])
                ret.append([-sign * coeff1 * coeff2, (letter[0], letter[1] - i - 1), ('f2', j), ('B1', i - j)])
    # Q kills a boson with no derivatives... it does not kill a fermion with no derivatives
    # To remove the I here we have rescaled covariant derivatives by I and also (f, F)
    if letter[0][0] == 'f':
        for i in range(0, letter[1] + 1):
            for j in range(0, letter[1] + 1 - i):
                coeff = multinomial([i, j, letter[1] - i - j])
                ret.append([coeff, ('b1', i), ('B' + letter[0][1], j), ('b2', letter[1] - i - j)])
                ret.append([-coeff, ('b2', i), ('B' + letter[0][1], j), ('b1', letter[1] - i - j)])
    elif letter[0][0] == 'F':
        for i in range(0, letter[1] + 1):
            for j in range(0, letter[1] + 1 - i):
                coeff = multinomial([i, j, letter[1] - i - j])
                ret.append([coeff, ('B1', i), ('b' + letter[0][1], j), ('B2', letter[1] - i - j)])
                ret.append([-coeff, ('B2', i), ('b' + letter[0][1], j), ('B1', letter[1] - i - j)])
    return ret

def explore(start_index):
    local_st = set([])
    letter = letters[start_index]
    ev = eigen[start_index]
    populate_st(-1, [letter], ev, local_st)
    return local_st

def one_sector(args):
    ind = 0
    sector, st_groups, enumeration, st_words = args
    new_sector = list(sector)
    new_sector[0] -= Rational(1, 2)
    new_sector[1] += 1
    new_sector = tuple(new_sector)
    enum = enumeration[new_sector]
    good_indices = [i for i in st_groups[sector] if len(st_words[i]) <= 2 * N + 2]
    mat = zeros(len(st_groups[new_sector]), len(good_indices))
    #mat = zeros(len(st_groups[new_sector]), len(st_groups[sector]))
    #for i in st_groups[sector]:
    for i in good_indices:
        #if len(st_words[i]) > 2 * N:
        #    continue
        for j in range(0, len(st_words[i])):
            Q_letter = Q_action(st_words[i][j])
            sign = (-1) ** sum(is_fermionic(let[0]) for let in st_words[i][:j])
            for term in Q_letter:
                word, sign2 = cyclic_rep(tuple(st_words[i][:j] + term[1:] + st_words[i][j + 1:]))
                if sign2 != 0:
                    mat[enum[word], ind] += term[0] * sign * sign2
        ind += 1
    local_words = []
    ns = mat.nullspace()
    for vec in ns:
        current_word = []
        denoms = [x.as_numer_denom()[1] for x in vec]
        scale = lcm(denoms)
        for j, c in enumerate(vec):
            if c == 0:
                continue
            current_word.append((scale * c,) + tuple(st_words[st_groups[sector][j]]))
        local_words.append(tuple(current_word))
    return local_words

def one_chunk_mt(args):
    local_ret = defaultdict(list)
    chunk, groups, st_words = args
    for combo in chunk:
        choices = [groups[v] for v in combo]
        for pattern in cartesian_product(*choices):
            pattern = tuple(sorted(pattern))
            # Should we sum the result of charges instead of applying charges to a chain?
            sector = charges(chain.from_iterable([st_words[ind] for ind in pattern]))
            local_ret[sector].append(str(pattern))
    return local_ret

def one_chunk_mg(args):
    local_ret = defaultdict(list)
    chunk, sg_groups, sg_words = args
    for combo in chunk:
        choices = [sg_groups[v] for v in combo]
        for pattern in cartesian_product(*choices):
            pattern = tuple(sorted(pattern))
            # Same question here
            sector = charges(chain.from_iterable([sg_words[ind][0][1:] for ind in pattern]))
            local_ret[sector].append(str(pattern))
    return local_ret

eigen = [eigenvalue(l) for l in letters]
eigen_bar = [eigenvalue(l) for l in letters_bar]

if __name__ == "__main__":
    # Start off getting the words
    t0 = time.time()
    with ProcessPoolExecutor() as pool:
        results = pool.map(explore, range(0, len(letters)))

    st_words = set().union(*results)
    st_words = [list(w) for w in st_words]
    outf = open("st_words", 'w')
    for w in st_words:
        outf.write(str(w) + "\n")
    outf.close()

    for i in range(0, len(st_words)):
        sector = charges(st_words[i])
        st_groups[sector].append(i)
        enumeration[sector][tuple(st_words[i])] = len(enumeration[sector])
        groups[total_eigenvalue(st_words[i])].add(i)
    sectors = sorted(st_groups.keys())
    vals_st = sorted(groups.keys())
    print(time.time() - t0, flush = True)

    # Now that single-trace words are grouped by sector, we get the kernel of Q on each one
    # The eigenvalue is the same for all terms so we might as well choose the first (remembering the coefficient)
    t0 = time.time()
    with ProcessPoolExecutor() as pool:
        #results = pool.map(one_sector, sectors)
        results = pool.map(one_sector, [[sec, st_groups, enumeration, st_words] for sec in sectors])

    sg_words = set().union(*results)
    sg_words = [list(w) for w in sg_words]
    outf = open("sg_words", 'w')
    for w in sg_words:
        outf.write(str(w) + "\n")
    outf.close()

    for i in range(0, len(sg_words)):
        sg_groups[total_eigenvalue(sg_words[i][0][1:])].add(i)
    vals_sg = sorted(sg_groups.keys())
    print(time.time() - t0, flush = True)

    # 8 process combining of single trace operators
    t0 = time.time()
    valid_tuples = []
    for length in range(1, (cutoff // vals_st[0]) + 1):
        for combo in combinations_with_replacement(vals_st, length):
            if sum(combo) < cutoff:
                valid_tuples.append(combo)

    chunks = [valid_tuples[i::8] for i in range(0, 8)]
    with ProcessPoolExecutor(max_workers = 8) as pool:
        #results = pool.map(one_chunk_mt, chunks)
        results = pool.map(one_chunk_mt, [[ch, groups, st_words] for ch in chunks])

    for unmerged_results in results:
        for sector, lines in unmerged_results.items():
            with open(fname(sector) + "_mt", 'a') as outf:
                outf.write("\n".join(lines) + "\n")
    print(time.time() - t0, flush = True)

    # 8 process combining of single graviton operators
    t0 = time.time()
    valid_tuples = []
    for length in range(1, (cutoff // vals_sg[0]) + 1):
        for combo in combinations_with_replacement(vals_sg, length):
            if sum(combo) < cutoff:
                valid_tuples.append(combo)

    chunks = [valid_tuples[i::8] for i in range(0, 8)]
    with ProcessPoolExecutor(max_workers = 8) as pool:
        #results = pool.map(one_chunk_mg, chunks)
        results = pool.map(one_chunk_mg, [[ch, sg_groups, sg_words] for ch in chunks])

    for unmerged_results in results:
        for sector, lines in unmerged_results.items():
            with open(fname(sector) + "_mg", 'a') as outf:
                outf.write("\n".join(lines) + "\n")
    print(time.time() - t0, flush = True)



==> anc/ABJM_step2.jl <==
#!/usr/bin/env julia
using Base.Threads
using SparseArrays
using LinearAlgebra
using Serialization

const N = 2
np = nthreads()
twice_sector_parts = split(ARGS[1], "_")
twice_sector = tuple(parse.(Int, twice_sector_parts)...)
twice_sector_minus_Q = (twice_sector[1] + 1, twice_sector[2] - 2, twice_sector[3], twice_sector[4])
fname1 = join(string.(twice_sector), "_")
fname2 = join(string.(twice_sector_minus_Q), "_")
is_fermionic(letter) = letter in ('f', 'F') ? 1 : 0

# Does it really need to be this heavy?
function split_list_contents(s::AbstractString)
    parts = String[]
    buf = IOBuffer()
    depth = 0
    for c in s
        if c == '('
            depth += 1
        elseif c == ')'
            depth -= 1
        elseif c == ',' && depth == 0
            push!(parts, String(take!(buf)))
            continue
        end
        print(buf, c)
    end
    push!(parts, String(take!(buf)))
    return strip.(parts)
end

function split_tuple_contents(s::AbstractString)
    parts = String[]
    buf = IOBuffer()
    depth = 0
    for c in s
        if c == '('
            depth += 1
        elseif c == ')'
            depth -= 1
        elseif c == ',' && depth == 0
            push!(parts, String(take!(buf)))
            continue
        end
        print(buf, c)
    end
    push!(parts, String(take!(buf)))
    return strip.(parts)
end

# Unicode here
function parse_line1(line)
    inner = strip(line)[2:end - 1]
    parts = split(inner, ",")
    parts = filter(!isempty ∘ strip, parts)
    return tuple(parse.(Int, parts)...)
end

# There is a string that we know to be two characters
# Split it into two single characters to get contiguous allocation which will make later steps faster
# It makes this step slower but this step is not the bottleneck
function parse_line2(s)
    s = strip(s)
    if occursin(r"^-?\d+$", s)
        return ('Z', 'z', parse(Int, s))
    end

    inner = strip(s)[2:end - 1]
    (a, b) = split(inner, ",", limit = 2)
    letter = strip(a)[2:end - 1]
    num = parse(Int, strip(b))
    return (letter[1], letter[2], num)
end

function parse_line3(line)
    inner = strip(line)[2:end - 1]
    parts = split(inner, "), ")
    return tuple((parse_line2(endswith(p, ")") ? p : p * ")") for p in parts)...)
end

function parse_line4(line)
    inner = strip(line)[2:end - 1]
    parts = split_tuple_contents(inner)
    return tuple(parse_line2.(parts)...)
end

function parse_line5(line)
    inner = strip(line)[2:end - 1]
    parts = split_list_contents(inner)
    return [parse_line4(t) for t in parts]
end

# Can this be done without any pushes that reallocate?
function to_trace(word::Tuple)
    N_word = length(word)
    ret = Vector{Vector{Tuple}}()
    first = word[1]
    rest = word[2:end]

    for i in 1:N
        newvec = Vector{Tuple}()
        push!(newvec, (first[1], first[2], first[3], i))
        append!(newvec, rest)
        push!(ret, newvec)
    end

    for i in 1:N_word - 1
        old = ret
        ret = Vector{Vector{Tuple}}()
        for prod in old
            for j in 1:N
                addition = copy(prod)
                addition[i] = (prod[i]..., j)
                addition[i + 1] = (prod[i + 1]..., j)
                push!(ret, addition)
            end
        end
    end

    final = Vector{Vector{Tuple{Char, Char, Int, Int, Int}}}(undef, length(ret))
    for i in 1:length(ret)
        v = Vector{Tuple{Char, Char, Int, Int, Int}}(undef, N_word + 1)
        v[1] = ('Z', 'z', 1, 0, 0)
        for j in 1:N_word - 1
            v[j + 1] = ret[i][j]
        end
        v[end] = (ret[i][end]..., ret[i][1][4])
        final[i] = v
    end
    return final
end

function multiply(sum1::Vector{Vector{Tuple{Char, Char, Int, Int, Int}}}, sum2::Vector{Vector{Tuple{Char, Char, Int, Int, Int}}})
    n1 = length(sum1)
    n2 = length(sum2)
    len_outer = n1 * n2
    ret_outer = Vector{Vector{Tuple{Char, Char, Int, Int, Int}}}(undef, len_outer)

    k = 1
    @inbounds for i in 1:n1
        prod1 = sum1[i]
        l1 = length(prod1)

        for j in 1:n2
            prod2 = sum2[j]
            l2 = length(prod2)
            len_inner = l1 + l2 - 1
            ret_inner = Vector{Tuple{Char, Char, Int, Int, Int}}(undef, len_inner)
            ret_inner[1] = ('Z', 'z', prod1[1][3] * prod2[1][3], 0, 0)
            for l in 2:l1
                ret_inner[l] = prod1[l]
            end
            for l in 2:l2
                ret_inner[l1 + l - 1] = prod2[l]
            end
            ret_outer[k] = ret_inner
            k += 1
        end
    end
    return ret_outer
end

# Unicode here
function multinomial(nums::Vector{Int})
    ret = 1
    i = sum(nums)
    sort!(nums)
    for j in 1:length(nums) - 1
        for k in 1:nums[j]
            ret *= i
            ret ÷= k
            i -= 1
        end
    end
    return ret
end

function Q_action(l::Tuple{Char, Char, Int})
    ind = 0
    n = l[3]
    extra = is_fermionic(l[1])
    if n == 0 && extra == 0
        return []
    end
    ret = Vector{Vector{Tuple{Char, Char, Int}}}(undef, 4 * n * (n + 1) + extra * (n + 1) * (n + 2))
    # Annoying factors of 4 and I here have been removed
    if l[1] in ('b', 'f')
        sign = (-1)^extra
        @inbounds for i in 0:n - 1
            c1 = binomial(n, n - i - 1)
            for j in 0:i
                c2 = binomial(i, j)
                ret[ind += 1] = [('Z', 'z', c1 * c2), ('b', '1', j), ('F', '2', i - j), (l[1], l[2], n - i - 1)]
                ret[ind += 1] = [('Z', 'z', -c1 * c2), ('b', '2', j), ('F', '1', i - j), (l[1], l[2], n - i - 1)]
                ret[ind += 1] = [('Z', 'z', -c1 * c2), ('f', '1', j), ('B', '2', i - j), (l[1], l[2], n - i - 1)]
                ret[ind += 1] = [('Z', 'z', c1 * c2), ('f', '2', j), ('B', '1', i - j), (l[1], l[2], n - i - 1)]
                ret[ind += 1] = [('Z', 'z', -sign * c1 * c2), (l[1], l[2], n - i - 1), ('B', '1', j), ('f', '2', i - j)]
                ret[ind += 1] = [('Z', 'z', sign * c1 * c2), (l[1], l[2], n - i - 1), ('B', '2', j), ('f', '1', i - j)]
                ret[ind += 1] = [('Z', 'z', sign * c1 * c2), (l[1], l[2], n - i - 1), ('F', '1', j), ('b', '2', i - j)]
                ret[ind += 1] = [('Z', 'z', -sign * c1 * c2), (l[1], l[2], n - i - 1), ('F', '2', j), ('b', '1', i - j)]
            end
        end
    elseif l[1] in ('B', 'F')
        sign = (-1)^extra
        @inbounds for i in 0:n - 1
            c1 = binomial(n, n - i - 1)
            for j in 0:i
                c2 = binomial(i, j)
                ret[ind += 1] = [('Z', 'z', c1 * c2), ('B', '1', j), ('f', '2', i - j), (l[1], l[2], n - i - 1)]
                ret[ind += 1] = [('Z', 'z', -c1 * c2), ('B', '2', j), ('f', '1', i - j), (l[1], l[2], n - i - 1)]
                ret[ind += 1] = [('Z', 'z', -c1 * c2), ('F', '1', j), ('b', '2', i - j), (l[1], l[2], n - i - 1)]
                ret[ind += 1] = [('Z', 'z', c1 * c2), ('F', '2', j), ('b', '1', i - j), (l[1], l[2], n - i - 1)]
                ret[ind += 1] = [('Z', 'z', -sign * c1 * c2), (l[1], l[2], n - i - 1), ('b', '1', j), ('F', '2', i - j)]
                ret[ind += 1] = [('Z', 'z', sign * c1 * c2), (l[1], l[2], n - i - 1), ('b', '2', j), ('F', '1', i - j)]
                ret[ind += 1] = [('Z', 'z', sign * c1 * c2), (l[1], l[2], n - i - 1), ('f', '1', j), ('B', '2', i - j)]
                ret[ind += 1] = [('Z', 'z', -sign * c1 * c2), (l[1], l[2], n - i - 1), ('f', '2', j), ('B', '1', i - j)]
            end
        end
    end
    # A field with no derivatives with be killed by Q iff it is a boson
    if l[1] == 'f'
        @inbounds for i in 0:n
            for j in 0:n - i
                cc = multinomial([i, j, n - i - j])
                ret[ind += 1] = [('Z', 'z', cc), ('b', '1', i), ('B', l[2], j), ('b', '2', n - i - j)]
                ret[ind += 1] = [('Z', 'z', -cc), ('b', '2', i), ('B', l[2], j), ('b', '1', n - i - j)]
            end
        end
    elseif l[1] == 'F'
        @inbounds for i in 0:n
            for j in 0:n - i
                cc = multinomial([i, j, n - i - j])
                ret[ind += 1] = [('Z', 'z', cc), ('B', '1', i), ('b', l[2], j), ('B', '2', n - i - j)]
                ret[ind += 1] = [('Z', 'z', -cc), ('B', '2', i), ('b', l[2], j), ('B', '1', n - i - j)]
            end
        end
    end
    return ret
end

function perm_sign(perm::Vector{Int})
    ret = 1
    @inbounds for i in 1:length(perm)
        for j in i + 1:length(perm)
            if perm[i] > perm[j]
                ret *= -1
            end
        end
    end
    return ret
end

function sort_letters(word::Vector{Vector{Tuple{Char, Char, Int, Int, Int}}})
    #ret = Dict{NTuple{length(word[1]) - 1, Tuple{Char, Char, Int, Int, Int}}, Int}()
    ret = Dict{Tuple{Vararg{Tuple{Char, Char, Int, Int, Int}}}, Int}()
    @inbounds for prod in word
        coeff = prod[1][3]
        fields = prod[2:end]
        fermionic_fields = [f for f in fields if is_fermionic(f[1]) == 1]
        #if length(fermionic_fields) != length(unique(fermionic_fields))
        if length(fermionic_fields) != length(Set(fermionic_fields))
            continue
        end
        sort!(fields, alg = QuickSort)
        #perm = [findfirst(==(f), fields) for f in fermionic_fields]
        perm = map(f -> searchsortedfirst(fields, f), fermionic_fields)
        key = tuple(fields...)
        val = get(ret, key, 0) + coeff * perm_sign(perm)
        if val == 0
            delete!(ret, key)
        else
            ret[key] = val
        end
    end
    return ret
end

mt_patterns1 = Vector{Tuple}()
mt_patterns2 = Vector{Tuple}()
mg_patterns = Vector{Tuple}()
st_words1  = Dict{Int, Tuple}()
st_words2  = Dict{Int, Tuple}()
sg_words  = Dict{Int, Vector}()
st_traces1 = Dict{Int, Vector{Vector{Tuple{Char, Char, Int, Int, Int}}}}()
st_traces2 = Dict{Int, Vector{Vector{Tuple{Char, Char, Int, Int, Int}}}}()
sg_traces = Dict{Int, Vector{Vector{Tuple{Char, Char, Int, Int, Int}}}}()
st_needed1 = Set{Int}()
st_needed2 = Set{Int}()
sg_needed = Set{Int}()

t0 = time()
for line in eachline(string(fname1, "_mt"))
    indices = parse_line1(line)
    push!(mt_patterns1, indices)
    union!(st_needed1, indices)
end
if isfile(string(fname2, "_mt"))
    for line in eachline(string(fname2, "_mt"))
        indices = parse_line1(line)
        push!(mt_patterns2, indices)
        union!(st_needed2, indices)
    end
end
ind = -1
for line in eachline("st_words")
    global ind
    ind += 1
    if ind in st_needed1
        content = parse_line3(line)
        st_words1[ind] = content
        st_traces1[ind] = to_trace(content)
    end
    if ind in st_needed2
        content = parse_line3(line)
        st_words2[ind] = content
        st_traces2[ind] = to_trace(content)
    end
end
if isfile(string(fname1, "_mg"))
    for line in eachline(string(fname1, "_mg"))
        indices = parse_line1(line)
        push!(mg_patterns, indices)
        union!(sg_needed, indices)
    end
end
if !isempty(sg_needed)
    ind = -1
    for line in eachline("sg_words")
        global ind
        ind += 1
        if !(ind in sg_needed)
            continue
        end
        content = parse_line5(line)
        sg_words[ind] = content
        addition = Vector{Vector{Tuple{Char, Char, Int, Int, Int}}}()
        for w in content
            trace = to_trace(w[2:end])
            for v in trace
                v[1] = ('Z', 'z', v[1][3] * w[1][3], 0, 0)
            end
            append!(addition, trace)
        end
        sg_traces[ind] = addition
    end
end
println((length(mt_patterns1), length(st_needed1)))
println((length(mt_patterns2), length(st_needed2)))
println((length(mg_patterns), length(sg_needed)))
println(time() - t0)
flush(stdout)

I_mt = Int[]
J_mt = Int[]
V_mt = Int[]
I_Q_mt = Int[]
J_Q_mt = Int[]
V_Q_mt = Int[]
# There is no need to make these data arrays floats
# Store integer entries as integers so we have maximum flexibility about what to do with them later
# If we decide to just use machine precision afterall, calling qr() on them as is will convert automatically
basis_mt = Dict{Tuple{Vararg{Tuple{Char, Char, Int, Int, Int}}}, Int}()
basis_Q_mt = Dict{Tuple{Vararg{Tuple{Char, Char, Int, Int, Int}}}, Int}()

t0 = time()
ind1 = 1
while ind1 <= length(mt_patterns1)
    global ind1
    chunk_end = min(ind1 + np - 1, length(mt_patterns1))
    chunk_size = chunk_end - ind1 + 1
    sorted_mt_words = Vector{Dict{Tuple{Vararg{Tuple{Char, Char, Int, Int, Int}}}, Int}}(undef, chunk_size)

    @threads for ind2 in ind1:chunk_end
        ind3 = ind2 - ind1 + 1
        el = mt_patterns1[ind2]

        # Not acting with Q
        multi_trace = [[('Z', 'z', 1, 0, 0)]]
        @inbounds for i in 1:length(el)
            multi_trace = multiply(multi_trace, st_traces1[el[i]])
        end
        new_word = sort_letters(multi_trace)
        sorted_mt_words[ind3] = new_word
    end

    @inbounds for ind3 in 1:chunk_size
        ind2 = ind1 + ind3 - 1
        d = sorted_mt_words[ind3]
        for (k, v) in d
            push!(I_mt, ind2)
            next = get!(basis_mt, k, length(basis_mt) + 1)
            push!(J_mt, next)
            push!(V_mt, v)
        end
    end
    ind1 += np
end
println(time() - t0)
flush(stdout)

t0 = time()
ind1 = 1
while ind1 <= length(mt_patterns2)
    global ind1
    chunk_end = min(ind1 + np - 1, length(mt_patterns2))
    chunk_size = chunk_end - ind1 + 1
    sorted_Q_mt_words = Vector{Dict{Tuple{Vararg{Tuple{Char, Char, Int, Int, Int}}}, Int}}(undef, chunk_size)

    @threads for ind2 in ind1:chunk_end
        ind3 = ind2 - ind1 + 1
        el = mt_patterns2[ind2]

        # Acting with Q
        Q_multi_trace = Vector{Vector{Tuple{Char, Char, Int, Int, Int}}}()
        @inbounds for i in 1:length(el)
            all_but_i = [[('Z', 'z', 1, 0, 0)]]
            for j in 1:length(el)
                if j == i
                    continue
                end
                all_but_i = multiply(all_but_i, st_traces2[el[j]])
            end
            ferm_before = 0
            for j in 1:i - 1
                for letter in st_words2[el[j]]
                    ferm_before += is_fermionic(letter[1])
                end
            end
            ferm_trace = 0
            for letter in st_words2[el[i]]
                ferm_trace += is_fermionic(letter[1])
            end
            sign12 = (-1)^(ferm_before * ferm_trace)
            # Use Leibniz rule for Q
            for j in 1:length(st_words2[el[i]])
                Q_letter = Q_action(st_words2[el[i]][j])
                ferm3 = 0
                for k in 1:j - 1
                    ferm3 += is_fermionic(st_words2[el[i]][k][1])
                end
                sign3 = (-1)^ferm3
                for term in Q_letter
                    middle = (st_words2[el[i]][1:j - 1]..., term[2:end]..., st_words2[el[i]][j + 1:end]...)
                    addition = [[('Z', 'z', term[1][3] * sign12 * sign3, 0, 0)]]
                    addition = multiply(addition, to_trace(middle))
                    addition = multiply(addition, all_but_i)
                    append!(Q_multi_trace, addition)
                end
            end
        end
        new_word = sort_letters(Q_multi_trace)
        sorted_Q_mt_words[ind3] = new_word
    end

    @inbounds for ind3 in 1:chunk_size
        ind2 = ind1 + ind3 - 1
        d = sorted_Q_mt_words[ind3]
        for (k, v) in d
            push!(I_Q_mt, ind2)
            next = get!(basis_Q_mt, k, length(basis_Q_mt) + 1)
            push!(J_Q_mt, next)
            push!(V_Q_mt, v)
        end
    end
    ind1 += np
end
println(time() - t0)
flush(stdout)

I_mg = copy(I_Q_mt)
J_mg = copy(J_Q_mt)
V_mg = copy(V_Q_mt)
if isempty(I_Q_mt)
    max_ind = 0
else
    max_ind = maximum(I_Q_mt)
end

t0 = time()
ind1 = 1
while ind1 <= length(mg_patterns)
    global ind1
    chunk_end = min(ind1 + np - 1, length(mg_patterns))
    chunk_size = chunk_end - ind1 + 1
    sorted_mg_words = Vector{Dict{Tuple{Vararg{Tuple{Char, Char, Int, Int, Int}}}, Int}}(undef, chunk_size)

    @threads for ind2 in ind1:chunk_end
        ind3 = ind2 - ind1 + 1
        el = mg_patterns[ind2]

        # Stuff to be joined with the words acted on by Q
        multi_trace = [[('Z', 'z', 1, 0, 0)]]
        @inbounds for i in 1:length(el)
            multi_trace = multiply(multi_trace, sg_traces[el[i]])
        end
        new_word = sort_letters(multi_trace)
        sorted_mg_words[ind3] = new_word
    end

    @inbounds for ind3 in 1:chunk_size
        ind2 = ind1 + ind3 - 1
        d = sorted_mg_words[ind3]
        for (k, v) in d
            push!(I_mg, ind2 + max_ind)
            next = get!(basis_Q_mt, k, length(basis_Q_mt) + 1)
            push!(J_mg, next)
            push!(V_mg, v)
        end
    end
    ind1 += np
end

if isempty(I_mt) || isempty(J_mt)
    mat_mt = sparse(I_mt, J_mt, V_mt, 0, 0)
else
    mat_mt = sparse(I_mt, J_mt, V_mt, maximum(I_mt), maximum(J_mt))
end
if isempty(I_Q_mt) || isempty(J_Q_mt)
    mat_Q_mt = sparse(I_Q_mt, J_Q_mt, V_Q_mt, 0, 0)
else
    mat_Q_mt = sparse(I_Q_mt, J_Q_mt, V_Q_mt, maximum(I_Q_mt), maximum(J_Q_mt))
end
if isempty(I_mg) || isempty(J_mg)
    mat_mg = sparse(I_mg, J_mg, V_mg, 0, 0)
else
    mat_mg = sparse(I_mg, J_mg, V_mg, maximum(I_mg), maximum(J_mg))
end
serialize(string(ARGS[1], "_mt.jls"), mat_mt)
serialize(string(ARGS[1], "_Q_mt.jls"), mat_Q_mt)
serialize(string(ARGS[1], "_mg.jls"), mat_mg)


==> anc/ABJM_step3.jl <==
#!/usr/bin/env julia
using SparseArrays
using LinearAlgebra
using Serialization

twice_sector_parts = split(ARGS[1], "_")
twice_sector = tuple(parse.(Int, twice_sector_parts)...)

t0 = time()
mat_mt = deserialize(string(ARGS[1], "_mt.jls"))
if size(mat_mt) == (0, 0)
    ops_before_Q = 0
else
    R_mt = qr(mat_mt).R
    ops_before_Q = sum(abs.(diag(R_mt)) .> 1e-10)
end
mat_Q_mt = deserialize(string(ARGS[1], "_Q_mt.jls"))
if size(mat_Q_mt) == (0, 0)
    ops_after_Q = 0
else
    R_Q_mt = qr(mat_Q_mt).R
    ops_after_Q = sum(abs.(diag(R_Q_mt)) .> 1e-10)
end
mat_mg = deserialize(string(ARGS[1], "_mg.jls"))
if size(mat_mg) == (0, 0)
    ops_with_Q = 0
else
    R_mg = qr(mat_mg).R
    ops_with_Q = sum(abs.(diag(R_mg)) .> 1e-10)
end
println(time() - t0)
flush(stdout)

twice_nrg = twice_sector[1] + twice_sector[2]
ev = twice_sector[1] + twice_nrg
outf = open(string("count_before_", string(ev)), "a")
write(outf, string(string(twice_sector), ": ", string(ops_before_Q), "\n"))
close(outf)
outf = open(string("count_after_", string(ev)), "a")
write(outf, string(string(twice_sector), ": ", string(ops_after_Q), "\n"))
close(outf)
outf = open(string("count_with_", string(ev)), "a")
write(outf, string(string(twice_sector), ": ", string(ops_with_Q), "\n"))
close(outf)

